Weakly-supervised word-level pronunciation error detection in non-native English speech

We propose a weakly-supervised model for word-level mispronunciation detection in non-native (L2) English speech. To train this model, phonetically transcribed L2 speech is not required and we only need to mark mispronounced words. The lack of phonetic transcriptions for L2 speech means that the model has to learn only from a weak signal of word-level mispronunciations. Because of that and due to the limited amount of mispronounced L2 speech, the model is more likely to overfit. To limit this risk, we train it in a multi-task setup. In the first task, we estimate the probabilities of word-level mispronunciation. For the second task, we use a phoneme recognizer trained on phonetically transcribed L1 speech that is easily accessible and can be automatically annotated. Compared to state-of-the-art approaches, we improve the accuracy of detecting word-level pronunciation errors in AUC metric by 30% on the GUT Isle Corpus of L2 Polish speakers, and by 21.5% on the Isle Corpus of L2 German and Italian speakers.

==> pictures/analyse_word_pron_error_model.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from data.text_df_loader import load_text_df\n",
    "import mxnet as mx\n",
    "import matplotlib.pyplot as plt\n",
    "from data.SpeechCorporaDAO import SpeechCorporaDAO\n",
    "import os\n",
    "from ast import literal_eval\n",
    "import seaborn as sns\n",
    "from data.TextFeaturesCache import TextFeaturesCache\n",
    "from data.MelSpDAO import MelSpDAO\n",
    "import numpy as np\n",
    "from mxnet_model.word_pron_error_model.dataloader.WordPronErrorModelDataLoader import WordPronErrorModelDataLoader\n",
    "from mxnet_model.word_pron_error_model.model.WordPronErrorModel import WordPronErrorModel\n",
    "from mxnet_model.word_pron_error_model.pron_error_detection.WordPronErrorDetector import WordPronErrorDetector\n",
    "from metrics.reports.print_phoneme_error_precision_recall_report import print_pron_error_precision_recall_report\n",
    "from metrics.reports.plot_precision_recall_curve_for_word_pron_errors import plot_precision_recall_curve_for_word_pron_errors\n",
    "from metrics.reports.add_precision_column_for_word_pron_errors import add_precision_column_for_word_pron_errors\n",
    "import pandas as pd\n",
    "from data.MelSpDAO import MelSpDAO\n",
    "from data.SpeechCorporaDAO import SpeechCorporaDAO\n",
    "import os\n",
    "from ast import literal_eval\n",
    "from ivona_tools.xivona.XIvona import XIvona\n",
    "from data.TextFeaturesCache import TextFeaturesCache"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "test_df len=583\n"
     ]
    }
   ],
   "source": [
    "# Load test data\n",
    "pronunciation_model_dir = \"/home/ec2-user/daniel/data/weekly-supervised-pronunciation-assessment\"\n",
    "speech_corpora_dir = os.path.join(pronunciation_model_dir, \"speech_corpora\")\n",
    "#test_speech_corpora_file = \"nina_en_us/text_phonemes_less_than_50_phonemes_test3.csv\"\n",
    "test_speech_corpora_file = \"gut_isle/gut_isle_test_autoannotated_threshold_0_19.csv\"\n",
    "#test_speech_corpora_file = \"elra_isle/elra_isle_test_autoannotated.csv\"\n",
    "#test_speech_corpora_file = \"nina_train3_gut_train.csv\"\n",
    "#test_speech_corpora_file = \"joanna_en_us/text_phonemes_less_than_50_phonemes_test.csv\"\n",
    "test_df, test_speech_corpora_dao = load_text_df(speech_corpora_dir, test_speech_corpora_file, max_texts_num=10000)\n",
    "\n",
    "#test_df = test_df[test_df.corpus_name==\"gut_isle\"]\n",
    "test_df['phoneme_annotated'] = np.random.randint(1, 2, len(test_df))\n",
    "test_df['words_num'] = [len(word_pron_errors) for word_pron_errors in test_df.word_pron_errors]\n",
    "test_df['pron_error_num'] = [sum(word_pron_errors) for word_pron_errors in test_df.word_pron_errors]\n",
    "test_df = test_df[test_df.pron_error_num>0]\n",
    "test_df = test_df[[text.count('_')==0 for text in test_df.text]]\n",
    "\n",
    "print(\"test_df len=%d\" % len(test_df))\n",
    "\n",
    "#test_df[test_df.phonemes_to_say_len<15][test_df.phoneme_pron_error_num==0].head(20) # max words = 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>text_id</th>\n",
       "      <th>wav_id</th>\n",
       "      <th>text</th>\n",
       "      <th>speaker_id</th>\n",
       "      <th>locale</th>\n",
       "      <th>corpus_name</th>\n",
       "      <th>is_l1</th>\n",
       "      <th>xivona_to_say</th>\n",
       "      <th>xivona_spoken</th>\n",
       "      <th>phoneme_pron_errors</th>\n",
       "      <th>word_pron_errors</th>\n",
       "      <th>phoneme_annotated</th>\n",
       "      <th>words_num</th>\n",
       "      <th>pron_error_num</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>4872</td>\n",
       "      <td>ivona_set10_00829noerr</td>\n",
       "      <td>ivona_set10_00829</td>\n",
       "      <td>all i can do, thank you, by mike's chair.</td>\n",
       "      <td>nina</td>\n",
       "      <td>en_us</td>\n",
       "      <td>nina_en_us</td>\n",
       "      <td>1</td>\n",
       "      <td>ao1|l| ay1| k|ae1|n| d|uw1|pau| th|ae1|ng|k| j...</td>\n",
       "      <td>ao1|l| ay1| k|ae1|n| d|uw1|pau| th|ae1|ng|k| j...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>9</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5987</td>\n",
       "      <td>ivona_set1_01517noerr</td>\n",
       "      <td>ivona_set1_01517</td>\n",
       "      <td>ow, a wild dog, he growled.</td>\n",
       "      <td>nina</td>\n",
       "      <td>en_us</td>\n",
       "      <td>nina_en_us</td>\n",
       "      <td>1</td>\n",
       "      <td>aw1|pau| ax| w|ay1|l|d| d|aa1|g|pau| hh|iy1| g...</td>\n",
       "      <td>aw1|pau| ax| w|ay1|l|d| d|aa1|g|pau| hh|iy1| g...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6804</td>\n",
       "      <td>ivona_set2_04895noerr</td>\n",
       "      <td>ivona_set2_04895</td>\n",
       "      <td>i know, ales, i know.</td>\n",
       "      <td>nina</td>\n",
       "      <td>en_us</td>\n",
       "      <td>nina_en_us</td>\n",
       "      <td>1</td>\n",
       "      <td>ay1| n|ow1|pau| ey1|l|z|pau| ay1| n|ow1|</td>\n",
       "      <td>ay1| n|ow1|pau| ey1|l|z|pau| ay1| n|ow1|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7053</td>\n",
       "      <td>ivona_set1_02644noerr</td>\n",
       "      <td>ivona_set1_02644</td>\n",
       "      <td>gibe, mock, taunt, and jeer.</td>\n",
       "      <td>nina</td>\n",
       "      <td>en_us</td>\n",
       "      <td>nina_en_us</td>\n",
       "      <td>1</td>\n",
       "      <td>jh|ay1|b|pau| m|aa1|k|pau| t|ao1|n|t|pau| ae1|...</td>\n",
       "      <td>jh|ay1|b|pau| m|aa1|k|pau| t|ao1|n|t|pau| ae1|...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7409</td>\n",
       "      <td>ivona_set2_03686noerr</td>\n",
       "      <td>ivona_set2_03686</td>\n",
       "      <td>i know, pa, heck said with a faint smile.</td>\n",
       "      <td>nina</td>\n",
       "      <td>en_us</td>\n",
       "      <td>nina_en_us</td>\n",
       "      <td>1</td>\n",
       "      <td>ay1| n|ow1|pau| p|aa1|pau| hh|eh1|k| s|eh1|d| ...</td>\n",
       "      <td>ay1| n|ow1|pau| p|aa1|pau| hh|eh1|k| s|eh1|d| ...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>9</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                     text_id             wav_id  \\\n",
       "4872  ivona_set10_00829noerr  ivona_set10_00829   \n",
       "5987   ivona_set1_01517noerr   ivona_set1_01517   \n",
       "6804   ivona_set2_04895noerr   ivona_set2_04895   \n",
       "7053   ivona_set1_02644noerr   ivona_set1_02644   \n",
       "7409   ivona_set2_03686noerr   ivona_set2_03686   \n",
       "\n",
       "                                           text speaker_id locale corpus_name  \\\n",
       "4872  all i can do, thank you, by mike's chair.       nina  en_us  nina_en_us   \n",
       "5987                ow, a wild dog, he growled.       nina  en_us  nina_en_us   \n",
       "6804                      i know, ales, i know.       nina  en_us  nina_en_us   \n",
       "7053               gibe, mock, taunt, and jeer.       nina  en_us  nina_en_us   \n",
       "7409  i know, pa, heck said with a faint smile.       nina  en_us  nina_en_us   \n",
       "\n",
       "      is_l1                                      xivona_to_say  \\\n",
       "4872      1  ao1|l| ay1| k|ae1|n| d|uw1|pau| th|ae1|ng|k| j...   \n",
       "5987      1  aw1|pau| ax| w|ay1|l|d| d|aa1|g|pau| hh|iy1| g...   \n",
       "6804      1           ay1| n|ow1|pau| ey1|l|z|pau| ay1| n|ow1|   \n",
       "7053      1  jh|ay1|b|pau| m|aa1|k|pau| t|ao1|n|t|pau| ae1|...   \n",
       "7409      1  ay1| n|ow1|pau| p|aa1|pau| hh|eh1|k| s|eh1|d| ...   \n",
       "\n",
       "                                          xivona_spoken  \\\n",
       "4872  ao1|l| ay1| k|ae1|n| d|uw1|pau| th|ae1|ng|k| j...   \n",
       "5987  aw1|pau| ax| w|ay1|l|d| d|aa1|g|pau| hh|iy1| g...   \n",
       "6804           ay1| n|ow1|pau| ey1|l|z|pau| ay1| n|ow1|   \n",
       "7053  jh|ay1|b|pau| m|aa1|k|pau| t|ao1|n|t|pau| ae1|...   \n",
       "7409  ay1| n|ow1|pau| p|aa1|pau| hh|eh1|k| s|eh1|d| ...   \n",
       "\n",
       "                                    phoneme_pron_errors  \\\n",
       "4872  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "5987  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "6804                  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "7053  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "7409  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "\n",
       "                 word_pron_errors  phoneme_annotated  words_num  \\\n",
       "4872  [0, 0, 0, 0, 0, 0, 0, 0, 0]                  1          9   \n",
       "5987           [0, 0, 0, 0, 0, 0]                  1          6   \n",
       "6804              [0, 0, 0, 0, 0]                  1          5   \n",
       "7053              [0, 0, 0, 0, 0]                  1          5   \n",
       "7409  [0, 0, 0, 0, 0, 0, 0, 0, 0]                  1          9   \n",
       "\n",
       "      pron_error_num  \n",
       "4872               0  \n",
       "5987               0  \n",
       "6804               0  \n",
       "7053               0  \n",
       "7409               0  "
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "analysis_df = test_df.copy()\n",
    "#analysis_df[analysis_df.pron_error_num>0]\n",
    "#analysis_df = analysis_df[analysis_df.xivona_to_say==analysis_df.xivona_spoken]\n",
    "#analysis_df = analysis_df[[xivona_spoken.count(\"pau\")>1 for xivona_spoken in analysis_df.xivona_spoken]]\n",
    "#analysis_df[analysis_df.words_num<10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load the model\n",
    "model_params = {'dropout': 0.045451337147525035,\n",
    "                'melsp_encoder_cnn_channels': 16,\n",
    "                'melsp_encoder_gru_hidden_size': 128,\n",
    "                'phonemes_encoder.dropout': 0.2\n",
    "                }\n",
    "\n",
    "#model_name=\"word_pron_error_test_wordindex_onehot_tftest_20000\"\n",
    "#model_name=\"word_pron_error_test_wordindex_onehot_tftest_l2test_iclude_l2train_in_train_20000\"\n",
    "#model_name=\"word_pron_error_test_wordindex_onehot_tftest_l2test_train_l1_all_l2_20000\"\n",
    "#model_name=\"word_pron_error_test_wordindex_onehot_tftest_l2test_iclude_test_train_l1_all_l2_threshold_079_20000\"\n",
    "#model_name=\"nina_train3_gut_train_gut_train_all_errors\"\n",
    "#model_name=\"word_pron_9_speaker_all_350000\"\n",
    "#model_name = \"9_speaker_all_text_except_jennifer57K_timit_train_librittstrainclean100_train_l2train_l2testallerrors\"\n",
    "#model_name=\"9_speaker_all_text_except_jennifer57K_timit_train_librittstrainclean100_train_l2train_l2testallerrors_tuned_threshold_19\"\n",
    "#model_name=\"9_speaker_all_text_except_jennifer57K_timit_train_librittstrainclean100_train_l2train_l2testallerrors_tuned_elra\"\n",
    "model_name = \"gut_isle_train_autoannotated_threshold_0_20\"\n",
    "model = WordPronErrorModel.load_model(\n",
    "            model_name_to_load = model_name,\n",
    "            model_name=model_name, \n",
    "            model_dir= \"/home/ec2-user/daniel/data/weekly-supervised-pronunciation-assessment/model\", \n",
    "            model_params = model_params, \n",
    "            phoneset_size = test_speech_corpora_dao.text_features_cache.phoneme_encoder_idx.phonemes_num,\n",
    "                   epoch=12, \n",
    "            model_ctx=mx.gpu(1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/ec2-user/anaconda3/envs/pron_model/lib/python3.7/site-packages/gluonnlp/data/batchify/batchify.py:228: UserWarning: Padding value is not given and will be set automatically to 0 in data.batchify.Pad(). Please check whether this is intended (e.g. value of padding index in the vocabulary).\n",
      "  'Padding value is not given and will be set automatically to 0 '\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "word_pron_error_loss=0.6131\n"
     ]
    }
   ],
   "source": [
    "# Detect pronunciation errors and print metrics\n",
    "test_dataloader = WordPronErrorModelDataLoader(test_df, test_speech_corpora_dao, batch_size=1, shuffle=False)\n",
    "\n",
    "word_pron_error_result = WordPronErrorDetector().detect_word_pron_errors(\n",
    "            test_dataloader, model, False)\n",
    "\n",
    "test_df['word_pron_error_probs'] = [word_pron_error_probs.tolist() for word_pron_error_probs in word_pron_error_result.word_pron_error_probs_list]\n",
    "\n",
    "print(\"word_pron_error_loss=%.4f\" % np.mean(word_pron_error_result.word_pron_error_loss_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pron num=3790, pron error num=1107, pron pred error num=101\n",
      "Precision=0.7822, (0.6944, 0.8540), Recall=0.0714 (0.0573, 0.0877), F1-score=0.1308)\n",
      "AUC=0.5646\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# analyze precision/recall\n",
    "def clear_errors(word_pron_error_probs):\n",
    "    word_error_probs_list=[]\n",
    "    for index,word_error_prob in enumerate(word_pron_error_probs):\n",
    "        new_word_error_prob = word_error_prob if index<6 else 0\n",
    "        word_error_probs_list.append(new_word_error_prob)\n",
    "    return word_error_probs_list\n",
    "\n",
    "#test_df['word_pron_error_probs'] = [clear_errors(word_pron_error_probs) for word_pron_error_probs in test_df.word_pron_error_probs]\n",
    "\n",
    "\n",
    "print_pron_error_precision_recall_report(test_df.word_pron_errors,test_df.word_pron_error_probs,threshold=0.5)\n",
    "\n",
    "precision,recall,thresholds,auc_value,fig = plot_precision_recall_curve_for_word_pron_errors([test_df],['model'],32,20)\n",
    "\n",
    "print(\"AUC=%s\" % auc_value)\n",
    "\n",
    "#test_df.to_csv('/home/ec2-user/daniel/data/weekly-supervised-pronunciation-assessment/is2020/weakly_gut_isle_trained_on_l2_only.csv',index=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/ec2-user/daniel/weekly-supervised-pronunciation-assessment/src/metrics/calc_precision_score.py:21: RuntimeWarning: invalid value encountered in long_scalars\n",
      "  precision = TP / (TP + FP)\n",
      "/home/ec2-user/anaconda3/envs/pron_model/lib/python3.7/site-packages/statsmodels/stats/proportion.py:86: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  q_ = count * 1. / nobs\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>text_id</th>\n",
       "      <th>wav_id</th>\n",
       "      <th>text</th>\n",
       "      <th>speaker_id</th>\n",
       "      <th>locale</th>\n",
       "      <th>corpus_name</th>\n",
       "      <th>is_l1</th>\n",
       "      <th>xivona_to_say</th>\n",
       "      <th>xivona_spoken</th>\n",
       "      <th>phoneme_pron_errors</th>\n",
       "      <th>word_pron_errors</th>\n",
       "      <th>phoneme_annotated</th>\n",
       "      <th>words_num</th>\n",
       "      <th>pron_error_num</th>\n",
       "      <th>word_pron_error_probs</th>\n",
       "      <th>word_pron_errors_pred</th>\n",
       "      <th>precision</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>Speaker_6_040</td>\n",
       "      <td>Speaker_6_040</td>\n",
       "      <td>in the theatre</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ih1|n| dh|ax| th|iy1|-ax|t|-er|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.006422495469450951, 0.30781906843185425, 0....</td>\n",
       "      <td>[0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>Speaker_6_164</td>\n",
       "      <td>Speaker_6_164</td>\n",
       "      <td>i would like to take a trip to wales for a wee...</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| w|uh1|d| l|ay1|k| t|uw| t|ey1|k| ax| t|r|...</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>12</td>\n",
       "      <td>3</td>\n",
       "      <td>[0.006347788032144308, 0.13393090665340424, 0....</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>Speaker_12_128</td>\n",
       "      <td>Speaker_12_128</td>\n",
       "      <td>when are they going to implement the scheme</td>\n",
       "      <td>Speaker_12</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>w|eh1|n| aa1|r| dh|ey1| g|ow1|-ih|ng| t|uw| ih...</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 1, 1, 0, 0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>8</td>\n",
       "      <td>3</td>\n",
       "      <td>[0.006197270471602678, 0.13237693905830383, 0....</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7</td>\n",
       "      <td>Speaker_10_110</td>\n",
       "      <td>Speaker_10_110</td>\n",
       "      <td>he's a photographer</td>\n",
       "      <td>Speaker_10</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>hh|iy1|z| ax| f|ax|-t|aa1|-g|r|ax|-f|er|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.006243223324418068, 0.2415902018547058, 0.5...</td>\n",
       "      <td>[0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8</td>\n",
       "      <td>Speaker_12_157</td>\n",
       "      <td>Speaker_12_157</td>\n",
       "      <td>we're planning to travel to egypt for a week o...</td>\n",
       "      <td>Speaker_12</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>w|ih1|r| p|l|ae1|n|-ih|ng| t|uw| t|r|ae1|v|-lx...</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>11</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.006006726063787937, 0.1319034993648529, 0.1...</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>10</td>\n",
       "      <td>Speaker_8_009</td>\n",
       "      <td>Speaker_8_009</td>\n",
       "      <td>i said live not bed</td>\n",
       "      <td>Speaker_8</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| s|eh1|d| l|ih1|v| n|aa1|t| b|eh1|d|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 1, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.00627994304522872, 0.12103167176246643, 0.3...</td>\n",
       "      <td>[0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>11</td>\n",
       "      <td>Speaker_6_063</td>\n",
       "      <td>Speaker_6_063</td>\n",
       "      <td>a bean</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ax| b|iy1|n|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0]</td>\n",
       "      <td>[0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.007561566308140755, 0.37943026423454285]</td>\n",
       "      <td>[0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>12</td>\n",
       "      <td>Speaker_6_053</td>\n",
       "      <td>Speaker_6_053</td>\n",
       "      <td>a man's finger</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ax| m|ae1|n|z| f|ih1|ng|-g|er|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.006479960400611162, 0.23001106083393097, 0....</td>\n",
       "      <td>[0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>13</td>\n",
       "      <td>Speaker_9_097</td>\n",
       "      <td>Speaker_9_097</td>\n",
       "      <td>what do you think of this advertisement</td>\n",
       "      <td>Speaker_9</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>w|ah1|t| d|uw1| j|uw1| th|ih1|ng|k| ax|v| dh|i...</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...</td>\n",
       "      <td>[0, 0, 0, 1, 0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>7</td>\n",
       "      <td>2</td>\n",
       "      <td>[0.006616834085434675, 0.13788039982318878, 0....</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>15</td>\n",
       "      <td>Speaker_10_004</td>\n",
       "      <td>Speaker_10_004</td>\n",
       "      <td>i said late not site</td>\n",
       "      <td>Speaker_10</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| s|eh1|d| l|ey1|t| n|aa1|t| s|ay1|t|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 1, 1, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "      <td>[0.006214615423232317, 0.12273818999528885, 0....</td>\n",
       "      <td>[0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           text_id          wav_id  \\\n",
       "1    Speaker_6_040   Speaker_6_040   \n",
       "2    Speaker_6_164   Speaker_6_164   \n",
       "4   Speaker_12_128  Speaker_12_128   \n",
       "7   Speaker_10_110  Speaker_10_110   \n",
       "8   Speaker_12_157  Speaker_12_157   \n",
       "10   Speaker_8_009   Speaker_8_009   \n",
       "11   Speaker_6_063   Speaker_6_063   \n",
       "12   Speaker_6_053   Speaker_6_053   \n",
       "13   Speaker_9_097   Speaker_9_097   \n",
       "15  Speaker_10_004  Speaker_10_004   \n",
       "\n",
       "                                                 text  speaker_id locale  \\\n",
       "1                                      in the theatre   Speaker_6  en_us   \n",
       "2   i would like to take a trip to wales for a wee...   Speaker_6  en_us   \n",
       "4         when are they going to implement the scheme  Speaker_12  en_us   \n",
       "7                                 he's a photographer  Speaker_10  en_us   \n",
       "8   we're planning to travel to egypt for a week o...  Speaker_12  en_us   \n",
       "10                                i said live not bed   Speaker_8  en_us   \n",
       "11                                             a bean   Speaker_6  en_us   \n",
       "12                                     a man's finger   Speaker_6  en_us   \n",
       "13            what do you think of this advertisement   Speaker_9  en_us   \n",
       "15                               i said late not site  Speaker_10  en_us   \n",
       "\n",
       "   corpus_name  is_l1                                      xivona_to_say  \\\n",
       "1     gut_isle      0                    ih1|n| dh|ax| th|iy1|-ax|t|-er|   \n",
       "2     gut_isle      0  ay1| w|uh1|d| l|ay1|k| t|uw| t|ey1|k| ax| t|r|...   \n",
       "4     gut_isle      0  w|eh1|n| aa1|r| dh|ey1| g|ow1|-ih|ng| t|uw| ih...   \n",
       "7     gut_isle      0           hh|iy1|z| ax| f|ax|-t|aa1|-g|r|ax|-f|er|   \n",
       "8     gut_isle      0  w|ih1|r| p|l|ae1|n|-ih|ng| t|uw| t|r|ae1|v|-lx...   \n",
       "10    gut_isle      0           ay1| s|eh1|d| l|ih1|v| n|aa1|t| b|eh1|d|   \n",
       "11    gut_isle      0                                       ax| b|iy1|n|   \n",
       "12    gut_isle      0                     ax| m|ae1|n|z| f|ih1|ng|-g|er|   \n",
       "13    gut_isle      0  w|ah1|t| d|uw1| j|uw1| th|ih1|ng|k| ax|v| dh|i...   \n",
       "15    gut_isle      0           ay1| s|eh1|d| l|ey1|t| n|aa1|t| s|ay1|t|   \n",
       "\n",
       "   xivona_spoken                                phoneme_pron_errors  \\\n",
       "1           pau|                        [0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "2           pau|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "4           pau|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "7           pau|            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "8           pau|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "10          pau|            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "11          pau|                                       [0, 0, 0, 0]   \n",
       "12          pau|                     [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "13          pau|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ...   \n",
       "15          pau|            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]   \n",
       "\n",
       "                        word_pron_errors  phoneme_annotated  words_num  \\\n",
       "1                              [0, 0, 1]                  1          3   \n",
       "2   [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0]                  1         12   \n",
       "4               [0, 0, 1, 1, 0, 0, 0, 1]                  1          8   \n",
       "7                              [0, 0, 1]                  1          3   \n",
       "8      [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]                  1         11   \n",
       "10                       [0, 0, 1, 0, 0]                  1          5   \n",
       "11                                [0, 1]                  1          2   \n",
       "12                             [0, 0, 1]                  1          3   \n",
       "13                 [0, 0, 0, 1, 0, 0, 1]                  1          7   \n",
       "15                       [0, 1, 1, 0, 0]                  1          5   \n",
       "\n",
       "    pron_error_num                              word_pron_error_probs  \\\n",
       "1                1  [0.006422495469450951, 0.30781906843185425, 0....   \n",
       "2                3  [0.006347788032144308, 0.13393090665340424, 0....   \n",
       "4                3  [0.006197270471602678, 0.13237693905830383, 0....   \n",
       "7                1  [0.006243223324418068, 0.2415902018547058, 0.5...   \n",
       "8                1  [0.006006726063787937, 0.1319034993648529, 0.1...   \n",
       "10               1  [0.00627994304522872, 0.12103167176246643, 0.3...   \n",
       "11               1        [0.007561566308140755, 0.37943026423454285]   \n",
       "12               1  [0.006479960400611162, 0.23001106083393097, 0....   \n",
       "13               2  [0.006616834085434675, 0.13788039982318878, 0....   \n",
       "15               2  [0.006214615423232317, 0.12273818999528885, 0....   \n",
       "\n",
       "                   word_pron_errors_pred  precision  \n",
       "1                              [0, 0, 0]        NaN  \n",
       "2   [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]        NaN  \n",
       "4               [0, 0, 0, 0, 0, 0, 0, 0]        NaN  \n",
       "7                              [0, 0, 0]        NaN  \n",
       "8      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]        NaN  \n",
       "10                       [0, 0, 0, 0, 0]        NaN  \n",
       "11                                [0, 0]        NaN  \n",
       "12                             [0, 0, 0]        NaN  \n",
       "13                 [0, 0, 0, 0, 0, 0, 0]        NaN  \n",
       "15                       [0, 0, 0, 0, 0]        NaN  "
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#All cases analysis\n",
    "analysis_df = test_df.copy()\n",
    "analysis_df.word_pron_error_probs\n",
    "\n",
    "add_precision_column_for_word_pron_errors(analysis_df,threshold=0.95)\n",
    "analysis_df[analysis_df.corpus_name==\"gut_isle\"].sort_values(by='precision',ascending=True).head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>text_id</th>\n",
       "      <th>wav_id</th>\n",
       "      <th>text</th>\n",
       "      <th>speaker_id</th>\n",
       "      <th>locale</th>\n",
       "      <th>corpus_name</th>\n",
       "      <th>is_l1</th>\n",
       "      <th>xivona_to_say</th>\n",
       "      <th>xivona_spoken</th>\n",
       "      <th>phoneme_pron_errors</th>\n",
       "      <th>word_pron_errors</th>\n",
       "      <th>phoneme_annotated</th>\n",
       "      <th>words_num</th>\n",
       "      <th>pron_error_num</th>\n",
       "      <th>word_pron_error_probs</th>\n",
       "      <th>word_pron_errors_pred</th>\n",
       "      <th>precision</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>200</td>\n",
       "      <td>Speaker_10_026</td>\n",
       "      <td>Speaker_10_026</td>\n",
       "      <td>i said call not shall</td>\n",
       "      <td>Speaker_10</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|</td>\n",
       "      <td>PAU|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 1, 0, 0, 0]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "      <td>[2.7150327e-06, 0.85558003, 0.026693, 1.002140...</td>\n",
       "      <td>[0, 0, 0, 0, 1]</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>419</td>\n",
       "      <td>Speaker_6_026</td>\n",
       "      <td>Speaker_6_026</td>\n",
       "      <td>i said call not shall</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|</td>\n",
       "      <td>PAU|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "      <td>[8.126936e-08, 1.7061053e-06, 0.06231967, 1.15...</td>\n",
       "      <td>[0, 0, 0, 0, 0]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>728</td>\n",
       "      <td>Speaker_12_026</td>\n",
       "      <td>Speaker_12_026</td>\n",
       "      <td>i said call not shall</td>\n",
       "      <td>Speaker_12</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|</td>\n",
       "      <td>PAU|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "      <td>[2.9408415e-05, 0.005486123, 2.623011e-05, 8.6...</td>\n",
       "      <td>[0, 0, 0, 0, 1]</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            text_id          wav_id                   text  speaker_id locale  \\\n",
       "200  Speaker_10_026  Speaker_10_026  i said call not shall  Speaker_10  en_us   \n",
       "419   Speaker_6_026   Speaker_6_026  i said call not shall   Speaker_6  en_us   \n",
       "728  Speaker_12_026  Speaker_12_026  i said call not shall  Speaker_12  en_us   \n",
       "\n",
       "    corpus_name  is_l1                              xivona_to_say  \\\n",
       "200    gut_isle      0  ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|   \n",
       "419    gut_isle      0  ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|   \n",
       "728    gut_isle      0  ay1| s|eh1|d| k|ao1|l| n|aa1|t| sh|ae1|l|   \n",
       "\n",
       "    xivona_spoken                      phoneme_pron_errors word_pron_errors  \\\n",
       "200          PAU|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]  [0, 1, 0, 0, 0]   \n",
       "419          PAU|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]  [0, 0, 0, 0, 1]   \n",
       "728          PAU|  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]  [0, 0, 0, 0, 1]   \n",
       "\n",
       "     phoneme_annotated  words_num  pron_error_num  \\\n",
       "200                  1          5               1   \n",
       "419                  1          5               1   \n",
       "728                  1          5               1   \n",
       "\n",
       "                                 word_pron_error_probs word_pron_errors_pred  \\\n",
       "200  [2.7150327e-06, 0.85558003, 0.026693, 1.002140...       [0, 0, 0, 0, 1]   \n",
       "419  [8.126936e-08, 1.7061053e-06, 0.06231967, 1.15...       [0, 0, 0, 0, 0]   \n",
       "728  [2.9408415e-05, 0.005486123, 2.623011e-05, 8.6...       [0, 0, 0, 0, 1]   \n",
       "\n",
       "     precision  \n",
       "200        0.0  \n",
       "419        NaN  \n",
       "728        1.0  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "analysis_df[analysis_df.text==\"i said call not shall\"]\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "phoneme embeddings=[1.75, 13.94, 16.94, 17.04, 17.05, 17.04, 17.04, 17.0, 17.05]\n",
      "word pron error=[0.01, 0.31, 0.62]\n",
      "[['EH']]\n",
      "\n",
      "phonemes_to_say=ih1|n| dh|ax| th|iy1|-ax|t|-er|\n",
      "phonemes_to_say=in the theatre\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>text_id</th>\n",
       "      <th>wav_id</th>\n",
       "      <th>text</th>\n",
       "      <th>speaker_id</th>\n",
       "      <th>locale</th>\n",
       "      <th>corpus_name</th>\n",
       "      <th>is_l1</th>\n",
       "      <th>xivona_to_say</th>\n",
       "      <th>xivona_spoken</th>\n",
       "      <th>phoneme_pron_errors</th>\n",
       "      <th>word_pron_errors</th>\n",
       "      <th>phoneme_annotated</th>\n",
       "      <th>words_num</th>\n",
       "      <th>pron_error_num</th>\n",
       "      <th>word_pron_error_probs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>Speaker_6_040</td>\n",
       "      <td>Speaker_6_040</td>\n",
       "      <td>in the theatre</td>\n",
       "      <td>Speaker_6</td>\n",
       "      <td>en_us</td>\n",
       "      <td>gut_isle</td>\n",
       "      <td>0</td>\n",
       "      <td>ih1|n| dh|ax| th|iy1|-ax|t|-er|</td>\n",
       "      <td>pau|</td>\n",
       "      <td>[0, 0, 0, 0, 0, 0, 0, 0, 0]</td>\n",
       "      <td>[0, 0, 1]</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>[0.006422495469450951, 0.30781906843185425, 0....</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         text_id         wav_id            text speaker_id locale corpus_name  \\\n",
       "1  Speaker_6_040  Speaker_6_040  in the theatre  Speaker_6  en_us    gut_isle   \n",
       "\n",
       "   is_l1                    xivona_to_say xivona_spoken  \\\n",
       "1      0  ih1|n| dh|ax| th|iy1|-ax|t|-er|          pau|   \n",
       "\n",
       "           phoneme_pron_errors word_pron_errors  phoneme_annotated  words_num  \\\n",
       "1  [0, 0, 0, 0, 0, 0, 0, 0, 0]        [0, 0, 1]                  1          3   \n",
       "\n",
       "   pron_error_num                              word_pron_error_probs  \n",
       "1               1  [0.006422495469450951, 0.30781906843185425, 0....  "
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot frame to phonemes attention\n",
    "\n",
    "single_text_df = test_df.copy()[test_df.text_id==\"Speaker_6_040\"]\n",
    "\n",
    "#single_text_df.xivona_to_say=\"ay1| n|ow1| ey1|l|z|pau| ay1| n|ow1|\"\n",
    "#single_text_df.word_pron_errors=[[0,0,0]]\n",
    "single_melsp_dao = MelSpDAO(speech_corpora_dir)\n",
    "single_text_features_cache = TextFeaturesCache.create(single_text_df)\n",
    "single_speech_corpora_dao = SpeechCorporaDAO(single_melsp_dao, single_text_features_cache)\n",
    "\n",
    "single_test_dataloader = WordPronErrorModelDataLoader(single_text_df, single_speech_corpora_dao, batch_size=1, shuffle=False)\n",
    "\n",
    "word_pron_error_result = WordPronErrorDetector().detect_word_pron_errors(\n",
    "            single_test_dataloader, model,False)\n",
    "\n",
    "att_weights = model.frame_to_phoneme_att_weights_notf.asnumpy()[0,:,:]\n",
    "att_weights.shape\n",
    "fig, ax = plt.subplots(1, 1, figsize=(10, 5))\n",
    "ax.imshow(att_weights, origin='lower', cmap='Greys', aspect='auto')\n",
    "ax.grid()\n",
    "\n",
    "att_weights = model.phoneme_to_word_att_weights.asnumpy()[0,:,:]\n",
    "att_weights.shape\n",
    "fig, ax = plt.subplots(1, 1, figsize=(10, 5))\n",
    "ax.imshow(att_weights, origin='lower', cmap='Greys', aspect='auto')\n",
    "ax.grid()\n",
    "\n",
    "print(\"phoneme embeddings=%s\" % [round(embedding,2) for embedding in word_pron_error_result.phonemes_to_say_acoustic_embeddings_list[0].squeeze().tolist()])\n",
    "\n",
    "print(\"word pron error=%s\" % [round(word_pron_error_prob,2) for word_pron_error_prob in word_pron_error_result.word_pron_error_probs_list[0]])\n",
    "\n",
    "print(word_pron_error_result.recognized_phoneme_list)\n",
    "print()\n",
    "print(\"phonemes_to_say=%s\" % single_text_df.iloc[0].xivona_to_say)\n",
    "print(\"phonemes_to_say=%s\" % single_text_df.iloc[0].text)\n",
    "single_text_df\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot phonemes to words attention"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Environment (conda_pron_model)",
   "language": "python",
   "name": "conda_pron_model"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

